Markovian Search with Ex-Ante Constraints: Theory and Applications to Socially Aware Algorithmic Hiring

We develop an algorithmic framework to incorporate "ex-ante" constraints on outcomes (that hold only on average) into stateful sequential search with costly inspection. Our framework encompasses the classical Weitzman's Pandora's box [Weitzman, 1979] as well as its extensions to joint Markovian scheduling [Dumitriu et al., 2003; Gittins, 1979], modeling richer processes such as multistage search with multiple layers of inspection. Ex-ante constraints in search are particularly motivated by social considerations in algorithmic hiring, where they adjust outcome distributions to promote equity and access. Building on the optimality of index-based policies in the unconstrained problems, we show that optimal policies under a single ex-ante constraint (e.g., demographic parity) retain an index-based structure but require (i) dual-based adjustments of the indices and (ii) randomization between two such adjustments via a "tie-breaking rule," both easy to compute and economically interpretable. We then extend our results to handle multiple affine constraints by reduction to a variant of the exact Carath\'eodory problem and providing a polynomial-time algorithm to construct an optimal randomized dual-adjusted index-based policy that satisfies all constraints simultaneously. For general affine and convex constraints, we develop a primal-dual algorithm that randomizes over a polynomial number of dual-based adjustments, yielding a near-feasible, near-optimal policy. All these results rely on the key observation that a suitable relaxation of the Lagrange dual function for these constrained problems admits index-based policies akin to those in the unconstrained setting. Finally, through a numerical study, we investigate the implications of various socially aware ex-ante constraints on the utilitarian loss (price of fairness), and examine whether they achieve their intended socially desirable outcomes.

==> figures/Normal/V1/aaa.py <==
from Sigma import *
from UnfairOpt import *
import numpy as np
import random
import matplotlib.pyplot as plt



Nx=10 # number of candidates from x
Ny=10 # number of candidates from y
N=Nx+Ny+1 # total number of candidates (including the zero box / outside option)
M=1000 # number of samples
K=1 # capacity
max_K=10 # max capacity
delta=0.01 # tolerance in the lambda*


#################
# Constructing the problem instance:

valuesX=[]
for i in range(Nx):
    values=np.random.pareto(0.8,M)
    valuesX.append(values)

#############
# toy example, X values:
# values_1=[]
# for i in range(M):
#     if random.uniform(0,1)<0.5:
#         values_1.append(10)
#     else:
#         values_1.append(4)
# values_2=[]
# for i in range(M):
#     if random.uniform(0,1)<0.5:
#         values_2.append(9)
#     else:
#         values_2.append(3)
# valuesX.append(values_1)
# valuesX.append(values_2)
###################################

valuesY=[]
for i in range(Ny):
    values=np.random.pareto(100,M)
    valuesY.append(values)

################
# toy example, Y values:
# values_3=[]
# for i in range(M):
#     if random.uniform(0,1)<0.5:
#         values_3.append(8)
#     else:
#         values_3.append(2)
# values_4=[]
# for i in range(M):
#     if random.uniform(0,1)<0.5:
#         values_4.append(7)
#     else:
#         values_4.append(1)
# valuesY.append(values_3)
# valuesY.append(values_4)
###################################

C=1 # scale of the costs
costsX = C * np.ones(Nx)
costsY = C * np.ones(Ny)

All_costs=np.concatenate(([0],costsX,costsY),axis=0)
All_values=np.concatenate(([np.zeros(M)],valuesX,valuesY),axis=0)

V_max=np.max(All_values) # upper bound on V (used for bounding lambda*)
###############################################################################

# constraint
# equality: theta_values*Selections+theta_costs*Inspection=0

# inequality: theta_values*Selections+theta_costs*Inspection<=0 , lambda>=0 => lagrangian: <R,P>-lambda*LHS
# for inequality constraint we should update the code so that it first checks if lambda =0 (opt_unfair) already works!

# slack = LHS = theta_values*Selections+theta_costs*Inspection
# note: my affine constraint does not have a constant in them, i.e. the RHS is 0.

###########
# Demographic Parity in Selection:

theta_costs=np.array(np.zeros(N))

theta_values=[np.zeros(M)]
for i in range(Nx):
    theta_values.append(np.ones(M))
for i in range(Ny):
    theta_values.append(-np.ones(M))
theta_values=np.array(theta_values)
########################################

###########
# Demographic Parity in Inspection:

# theta_costs=[0]
# for i in range(Nx):
#     theta_costs.append(1)
# for i in range(Ny):
#     theta_costs.append(-1)
# theta_costs=np.array(theta_costs)
#
# theta_values=[np.zeros(M)]
# for i in range(Nx):
#     theta_values.append(np.zeros(M))
# for i in range(Ny):
#     theta_values.append(-np.zeros(M))
# theta_values=np.array(theta_values)
########################################
##################
# running for different capacity settings:

OptFair_all_K=[]
OptUnfair_all_K=[]
Lambda_star_all_k=[]

for K in np.arange(1,max_K+1):
    ########################
    # Now we run the Binary search:

    Trajectory_sigmas=[]
    Trajectory_selected=[]
    Trajectory_inspected=[]
    Trajectory_lambdas=[]

    iteration=0
    print(iteration)

    lambda_high = V_max
    lambda_low = -lambda_high

    while lambda_high-lambda_low > delta:
        iteration+=1
        print(iteration)

        current_lambda = (lambda_high+lambda_low)/2
        Trajectory_lambdas.append(current_lambda)

        # find the adjusted rewards
        Adj_costs = All_costs + current_lambda * theta_costs
        Adj_values= All_values - current_lambda * theta_values

        # initialize the outside option and find the adjusted sigmas
        Adj_sigmas=[]
        for i in range(N):
            Adj_sigmas.append(Sigma(Adj_values[i],Adj_costs[i]))

        Adj_sigmas=np.array(Adj_sigmas)
        Trajectory_sigmas.append(Adj_sigmas) # keep track of the history of the generated adjusted sigmas

        # find the ordering of the boxes
        IDs = list(np.arange(0, N).reshape((N, 1)))
        IDs.sort(key=lambda x: Adj_sigmas[x], reverse=True)
        sorted_IDs = np.concatenate(IDs)

        # find slack in fairness: theta*X-theta*Y
        slack=0
        visit_costs=np.zeros(N)
        visit_values=np.zeros((N,M))

        # is the following correct? it is like sampling without replacement.
        # Instead, we can also have fresh uniform samples that are with replacement.
        for i in range(M):
            sample_visit_cost,sample_visit_value=unfairOpt(Adj_values[:,i],Adj_sigmas,sorted_IDs,Adj_costs,K)
            for j in sample_visit_cost:
                visit_costs[j] += 1/M
            for j in sample_visit_value:
                visit_values[j,i] += 1/M

        Trajectory_inspected.append(visit_costs)
        Trajectory_selected.append(visit_values)

        slack=np.sum(visit_costs*theta_costs)+np.sum(visit_values*theta_values)

        # new lambda Binary Search
        if (-slack>0):
            lambda_high = current_lambda
        elif (-slack<0):
            lambda_low = current_lambda
        else:
            lambda_low = current_lambda
            lambda_high = current_lambda

    lambda_star= (lambda_high+lambda_low)/2
    Trajectory_lambdas.append(lambda_star)
    Lambda_star_all_k.append(lambda_star)

    #   Assumes that the initial lambda in the trajectory is 0, i.e. lambda_high+lambda_low=0 at the beginning of the iterations. Thus, it will give us the Opt_unfair.
    #   Opt_Unfair utility:
    OptUnfair_all_K.append(-np.sum(Trajectory_inspected[0]*All_costs)+np.sum(Trajectory_selected[0]*All_values))
    #   Opt_Fair utility:
    OptFair_all_K.append(-np.sum(visit_costs*Adj_costs)+np.sum(visit_values*Adj_values))

OptUnfair_all_K=np.array(OptUnfair_all_K)
OptFair_all_K=np.array(OptFair_all_K)
Lambda_star_all_k=np.array(Lambda_star_all_k)
######################################################

###########################
# Plot both of the Opt_Fair and Opt_Unfair, for different K.
plt.figure()
plt.plot(np.arange(1,max_K+1),OptUnfair_all_K, color='red', label='Opt_Unfair')
plt.plot(np.arange(1,max_K+1),OptFair_all_K, color='blue', label='Opt_Fair')
plt.title("Utilities: Opt_Unfair vs. Opt_Fair")
plt.xlabel("K")
plt.ylabel("Utility")
plt.legend(loc='best')
plt.show()

# Plot the difference between Opt_Fair and Opt_Unfair, for different K.
plt.figure()
plt.plot(np.arange(1,max_K+1),(OptUnfair_all_K-OptFair_all_K))
plt.title("Difference in Utilities: Opt_Unfair vs. Opt_Fair")
plt.xlabel("K")
plt.ylabel("Difference in Utilities")
plt.legend(loc='best')
plt.show()

# Plot the lambda star, for different K.
plt.figure()
plt.plot(np.arange(1,max_K+1),Lambda_star_all_k)
plt.title("Behavior of lambda*")
plt.xlabel("K")
plt.ylabel("lambda*")
plt.legend(loc='best')
plt.show()



################################
# Ploting the lognormal
# import numpy as np
# import matplotlib.pyplot as plt
# N=1000000
# loc=[]
# for i in range(N):
#     loc.append(np.random.lognormal(0, 1) +10)
# hist=np.histogram(loc,1000)
# plt.figure()
# plt.title("Histogram")
# plt.plot((hist[1][1:51]+hist[1][:50])/2,hist[0][:50]/(N*(hist[1][1:51]-hist[1][:50])))
# plt.legend(loc='best')
# plt.show()


==> figures/Normal/V2/aaa.py <==
from Sigma import *
from UnfairOpt import *
import numpy as np
import random
import matplotlib.pyplot as plt



Nx=10 # number of candidates from x
Ny=10 # number of candidates from y
N=Nx+Ny+1 # total number of candidates (including the zero box / outside option)
M=1000 # number of samples
K=1 # capacity
max_K=10 # max capacity
delta=0.01 # tolerance in the lambda*


#################
# Constructing the problem instance:

valuesX=[]
for i in range(Nx):
    values=np.random.pareto(0.8,M)
    valuesX.append(values)

#############
# toy example, X values:
# values_1=[]
# for i in range(M):
#     if random.uniform(0,1)<0.5:
#         values_1.append(10)
#     else:
#         values_1.append(4)
# values_2=[]
# for i in range(M):
#     if random.uniform(0,1)<0.5:
#         values_2.append(9)
#     else:
#         values_2.append(3)
# valuesX.append(values_1)
# valuesX.append(values_2)
###################################

valuesY=[]
for i in range(Ny):
    values=np.random.pareto(100,M)
    valuesY.append(values)

################
# toy example, Y values:
# values_3=[]
# for i in range(M):
#     if random.uniform(0,1)<0.5:
#         values_3.append(8)
#     else:
#         values_3.append(2)
# values_4=[]
# for i in range(M):
#     if random.uniform(0,1)<0.5:
#         values_4.append(7)
#     else:
#         values_4.append(1)
# valuesY.append(values_3)
# valuesY.append(values_4)
###################################

C=1 # scale of the costs
costsX = C * np.ones(Nx)
costsY = C * np.ones(Ny)

All_costs=np.concatenate(([0],costsX,costsY),axis=0)
All_values=np.concatenate(([np.zeros(M)],valuesX,valuesY),axis=0)

V_max=np.max(All_values) # upper bound on V (used for bounding lambda*)
###############################################################################

# constraint
# equality: theta_values*Selections+theta_costs*Inspection=0

# inequality: theta_values*Selections+theta_costs*Inspection<=0 , lambda>=0 => lagrangian: <R,P>-lambda*LHS
# for inequality constraint we should update the code so that it first checks if lambda =0 (opt_unfair) already works!

# slack = LHS = theta_values*Selections+theta_costs*Inspection
# note: my affine constraint does not have a constant in them, i.e. the RHS is 0.

###########
# Demographic Parity in Selection:

theta_costs=np.array(np.zeros(N))

theta_values=[np.zeros(M)]
for i in range(Nx):
    theta_values.append(np.ones(M))
for i in range(Ny):
    theta_values.append(-np.ones(M))
theta_values=np.array(theta_values)
########################################

###########
# Demographic Parity in Inspection:

# theta_costs=[0]
# for i in range(Nx):
#     theta_costs.append(1)
# for i in range(Ny):
#     theta_costs.append(-1)
# theta_costs=np.array(theta_costs)
#
# theta_values=[np.zeros(M)]
# for i in range(Nx):
#     theta_values.append(np.zeros(M))
# for i in range(Ny):
#     theta_values.append(-np.zeros(M))
# theta_values=np.array(theta_values)
########################################
##################
# running for different capacity settings:

OptFair_all_K=[]
OptUnfair_all_K=[]
Lambda_star_all_k=[]

for K in np.arange(1,max_K+1):
    ########################
    # Now we run the Binary search:

    Trajectory_sigmas=[]
    Trajectory_selected=[]
    Trajectory_inspected=[]
    Trajectory_lambdas=[]

    iteration=0
    print(iteration)

    lambda_high = V_max
    lambda_low = -lambda_high

    while lambda_high-lambda_low > delta:
        iteration+=1
        print(iteration)

        current_lambda = (lambda_high+lambda_low)/2
        Trajectory_lambdas.append(current_lambda)

        # find the adjusted rewards
        Adj_costs = All_costs + current_lambda * theta_costs
        Adj_values= All_values - current_lambda * theta_values

        # initialize the outside option and find the adjusted sigmas
        Adj_sigmas=[]
        for i in range(N):
            Adj_sigmas.append(Sigma(Adj_values[i],Adj_costs[i]))

        Adj_sigmas=np.array(Adj_sigmas)
        Trajectory_sigmas.append(Adj_sigmas) # keep track of the history of the generated adjusted sigmas

        # find the ordering of the boxes
        IDs = list(np.arange(0, N).reshape((N, 1)))
        IDs.sort(key=lambda x: Adj_sigmas[x], reverse=True)
        sorted_IDs = np.concatenate(IDs)

        # find slack in fairness: theta*X-theta*Y
        slack=0
        visit_costs=np.zeros(N)
        visit_values=np.zeros((N,M))

        # is the following correct? it is like sampling without replacement.
        # Instead, we can also have fresh uniform samples that are with replacement.
        for i in range(M):
            sample_visit_cost,sample_visit_value=unfairOpt(Adj_values[:,i],Adj_sigmas,sorted_IDs,Adj_costs,K)
            for j in sample_visit_cost:
                visit_costs[j] += 1/M
            for j in sample_visit_value:
                visit_values[j,i] += 1/M

        Trajectory_inspected.append(visit_costs)
        Trajectory_selected.append(visit_values)

        slack=np.sum(visit_costs*theta_costs)+np.sum(visit_values*theta_values)

        # new lambda Binary Search
        if (-slack>0):
            lambda_high = current_lambda
        elif (-slack<0):
            lambda_low = current_lambda
        else:
            lambda_low = current_lambda
            lambda_high = current_lambda

    lambda_star= (lambda_high+lambda_low)/2
    Trajectory_lambdas.append(lambda_star)
    Lambda_star_all_k.append(lambda_star)

    #   Assumes that the initial lambda in the trajectory is 0, i.e. lambda_high+lambda_low=0 at the beginning of the iterations. Thus, it will give us the Opt_unfair.
    #   Opt_Unfair utility:
    OptUnfair_all_K.append(-np.sum(Trajectory_inspected[0]*All_costs)+np.sum(Trajectory_selected[0]*All_values))
    #   Opt_Fair utility:
    OptFair_all_K.append(-np.sum(visit_costs*Adj_costs)+np.sum(visit_values*Adj_values))

OptUnfair_all_K=np.array(OptUnfair_all_K)
OptFair_all_K=np.array(OptFair_all_K)
Lambda_star_all_k=np.array(Lambda_star_all_k)
######################################################

###########################
# Plot both of the Opt_Fair and Opt_Unfair, for different K.
plt.figure()
plt.plot(np.arange(1,max_K+1),OptUnfair_all_K, color='red', label='Opt_Unfair')
plt.plot(np.arange(1,max_K+1),OptFair_all_K, color='blue', label='Opt_Fair')
plt.title("Utilities: Opt_Unfair vs. Opt_Fair")
plt.xlabel("K")
plt.ylabel("Utility")
plt.legend(loc='best')
plt.show()

# Plot the difference between Opt_Fair and Opt_Unfair, for different K.
plt.figure()
plt.plot(np.arange(1,max_K+1),(OptUnfair_all_K-OptFair_all_K))
plt.title("Difference in Utilities: Opt_Unfair vs. Opt_Fair")
plt.xlabel("K")
plt.ylabel("Difference in Utilities")
plt.legend(loc='best')
plt.show()

# Plot the lambda star, for different K.
plt.figure()
plt.plot(np.arange(1,max_K+1),Lambda_star_all_k)
plt.title("Behavior of lambda*")
plt.xlabel("K")
plt.ylabel("lambda*")
plt.legend(loc='best')
plt.show()



################################
# Ploting the lognormal
# import numpy as np
# import matplotlib.pyplot as plt
# N=1000000
# loc=[]
# for i in range(N):
#     loc.append(np.random.lognormal(0, 1) +10)
# hist=np.histogram(loc,1000)
# plt.figure()
# plt.title("Histogram")
# plt.plot((hist[1][1:51]+hist[1][:50])/2,hist[0][:50]/(N*(hist[1][1:51]-hist[1][:50])))
# plt.legend(loc='best')
# plt.show()


==> figures/Uniform/Rad/aaa.py <==
from Sigma import *
from UnfairOpt import *
import numpy as np
import random
import matplotlib.pyplot as plt



Nx=10 # number of candidates from x
Ny=10 # number of candidates from y
N=Nx+Ny+1 # total number of candidates (including the zero box / outside option)
M=1000 # number of samples
K=1 # capacity
max_K=10 # max capacity
delta=0.01 # tolerance in the lambda*


#################
# Constructing the problem instance:

valuesX=[]
for i in range(Nx):
    values=np.random.pareto(0.8,M)
    valuesX.append(values)

#############
# toy example, X values:
# values_1=[]
# for i in range(M):
#     if random.uniform(0,1)<0.5:
#         values_1.append(10)
#     else:
#         values_1.append(4)
# values_2=[]
# for i in range(M):
#     if random.uniform(0,1)<0.5:
#         values_2.append(9)
#     else:
#         values_2.append(3)
# valuesX.append(values_1)
# valuesX.append(values_2)
###################################

valuesY=[]
for i in range(Ny):
    values=np.random.pareto(100,M)
    valuesY.append(values)

################
# toy example, Y values:
# values_3=[]
# for i in range(M):
#     if random.uniform(0,1)<0.5:
#         values_3.append(8)
#     else:
#         values_3.append(2)
# values_4=[]
# for i in range(M):
#     if random.uniform(0,1)<0.5:
#         values_4.append(7)
#     else:
#         values_4.append(1)
# valuesY.append(values_3)
# valuesY.append(values_4)
###################################

C=1 # scale of the costs
costsX = C * np.ones(Nx)
costsY = C * np.ones(Ny)

All_costs=np.concatenate(([0],costsX,costsY),axis=0)
All_values=np.concatenate(([np.zeros(M)],valuesX,valuesY),axis=0)

V_max=np.max(All_values) # upper bound on V (used for bounding lambda*)
###############################################################################

# constraint
# equality: theta_values*Selections+theta_costs*Inspection=0

# inequality: theta_values*Selections+theta_costs*Inspection<=0 , lambda>=0 => lagrangian: <R,P>-lambda*LHS
# for inequality constraint we should update the code so that it first checks if lambda =0 (opt_unfair) already works!

# slack = LHS = theta_values*Selections+theta_costs*Inspection
# note: my affine constraint does not have a constant in them, i.e. the RHS is 0.

###########
# Demographic Parity in Selection:

theta_costs=np.array(np.zeros(N))

theta_values=[np.zeros(M)]
for i in range(Nx):
    theta_values.append(np.ones(M))
for i in range(Ny):
    theta_values.append(-np.ones(M))
theta_values=np.array(theta_values)
########################################

###########
# Demographic Parity in Inspection:

# theta_costs=[0]
# for i in range(Nx):
#     theta_costs.append(1)
# for i in range(Ny):
#     theta_costs.append(-1)
# theta_costs=np.array(theta_costs)
#
# theta_values=[np.zeros(M)]
# for i in range(Nx):
#     theta_values.append(np.zeros(M))
# for i in range(Ny):
#     theta_values.append(-np.zeros(M))
# theta_values=np.array(theta_values)
########################################
##################
# running for different capacity settings:

OptFair_all_K=[]
OptUnfair_all_K=[]
Lambda_star_all_k=[]

for K in np.arange(1,max_K+1):
    ########################
    # Now we run the Binary search:

    Trajectory_sigmas=[]
    Trajectory_selected=[]
    Trajectory_inspected=[]
    Trajectory_lambdas=[]

    iteration=0
    print(iteration)

    lambda_high = V_max
    lambda_low = -lambda_high

    while lambda_high-lambda_low > delta:
        iteration+=1
        print(iteration)

        current_lambda = (lambda_high+lambda_low)/2
        Trajectory_lambdas.append(current_lambda)

        # find the adjusted rewards
        Adj_costs = All_costs + current_lambda * theta_costs
        Adj_values= All_values - current_lambda * theta_values

        # initialize the outside option and find the adjusted sigmas
        Adj_sigmas=[]
        for i in range(N):
            Adj_sigmas.append(Sigma(Adj_values[i],Adj_costs[i]))

        Adj_sigmas=np.array(Adj_sigmas)
        Trajectory_sigmas.append(Adj_sigmas) # keep track of the history of the generated adjusted sigmas

        # find the ordering of the boxes
        IDs = list(np.arange(0, N).reshape((N, 1)))
        IDs.sort(key=lambda x: Adj_sigmas[x], reverse=True)
        sorted_IDs = np.concatenate(IDs)

        # find slack in fairness: theta*X-theta*Y
        slack=0
        visit_costs=np.zeros(N)
        visit_values=np.zeros((N,M))

        # is the following correct? it is like sampling without replacement.
        # Instead, we can also have fresh uniform samples that are with replacement.
        for i in range(M):
            sample_visit_cost,sample_visit_value=unfairOpt(Adj_values[:,i],Adj_sigmas,sorted_IDs,Adj_costs,K)
            for j in sample_visit_cost:
                visit_costs[j] += 1/M
            for j in sample_visit_value:
                visit_values[j,i] += 1/M

        Trajectory_inspected.append(visit_costs)
        Trajectory_selected.append(visit_values)

        slack=np.sum(visit_costs*theta_costs)+np.sum(visit_values*theta_values)

        # new lambda Binary Search
        if (-slack>0):
            lambda_high = current_lambda
        elif (-slack<0):
            lambda_low = current_lambda
        else:
            lambda_low = current_lambda
            lambda_high = current_lambda

    lambda_star= (lambda_high+lambda_low)/2
    Trajectory_lambdas.append(lambda_star)
    Lambda_star_all_k.append(lambda_star)

    #   Assumes that the initial lambda in the trajectory is 0, i.e. lambda_high+lambda_low=0 at the beginning of the iterations. Thus, it will give us the Opt_unfair.
    #   Opt_Unfair utility:
    OptUnfair_all_K.append(-np.sum(Trajectory_inspected[0]*All_costs)+np.sum(Trajectory_selected[0]*All_values))
    #   Opt_Fair utility:
    OptFair_all_K.append(-np.sum(visit_costs*Adj_costs)+np.sum(visit_values*Adj_values))

OptUnfair_all_K=np.array(OptUnfair_all_K)
OptFair_all_K=np.array(OptFair_all_K)
Lambda_star_all_k=np.array(Lambda_star_all_k)
######################################################

###########################
# Plot both of the Opt_Fair and Opt_Unfair, for different K.
plt.figure()
plt.plot(np.arange(1,max_K+1),OptUnfair_all_K, color='red', label='Opt_Unfair')
plt.plot(np.arange(1,max_K+1),OptFair_all_K, color='blue', label='Opt_Fair')
plt.title("Utilities: Opt_Unfair vs. Opt_Fair")
plt.xlabel("K")
plt.ylabel("Utility")
plt.legend(loc='best')
plt.show()

# Plot the difference between Opt_Fair and Opt_Unfair, for different K.
plt.figure()
plt.plot(np.arange(1,max_K+1),(OptUnfair_all_K-OptFair_all_K))
plt.title("Difference in Utilities: Opt_Unfair vs. Opt_Fair")
plt.xlabel("K")
plt.ylabel("Difference in Utilities")
plt.legend(loc='best')
plt.show()

# Plot the lambda star, for different K.
plt.figure()
plt.plot(np.arange(1,max_K+1),Lambda_star_all_k)
plt.title("Behavior of lambda*")
plt.xlabel("K")
plt.ylabel("lambda*")
plt.legend(loc='best')
plt.show()



################################
# Ploting the lognormal
# import numpy as np
# import matplotlib.pyplot as plt
# N=1000000
# loc=[]
# for i in range(N):
#     loc.append(np.random.lognormal(0, 1) +10)
# hist=np.histogram(loc,1000)
# plt.figure()
# plt.title("Histogram")
# plt.plot((hist[1][1:51]+hist[1][:50])/2,hist[0][:50]/(N*(hist[1][1:51]-hist[1][:50])))
# plt.legend(loc='best')
# plt.show()

